Empirically Classifying Network Mechanisms

Network models are used to study interconnected systems across many physical, biological, and social disciplines. Such models often assume a particular network-generating mechanism, which when fit to data produces estimates of mechanism-specific parameters that describe how systems function. For instance, a social network model might assume new individuals connect to others with probability proportional to their number of pre-existing connections ('preferential attachment'), and then estimate the disparity in interactions between famous and obscure individuals with similar qualifications. However, without a means of testing the relevance of the assumed mechanism, conclusions from such models could be misleading. Here we introduce a simple empirical approach which can mechanistically classify arbitrary network data. Our approach compares empirical networks to model networks from a user-provided candidate set of mechanisms, and classifies each network--with high accuracy--as originating from either one of the mechanisms or none of them. We tested 373 empirical networks against five of the most widely studied network mechanisms and found that most (228) were unlike any of these mechanisms. This raises the possibility that some empirical networks arise from mixtures of mechanisms. We show that mixtures are often unidentifiable because different mixtures can produce functionally equivalent networks. In such systems, which are governed by multiple mechanisms, our approach can still accurately predict out-of-sample functional properties.

==> anc/SupportingDataset_1_NetworkPropertyWeights.csv <==
Network_Property,Weight
In,0.0735368
Out,0.07399402
EntropyIn,0.07145238
EntropyOut,0.07081569
ClusteringCoefficient,0.06012968
PageRank,0.0448072
Communities,0.02497936
Motifs3,0.07331251
Motifs4,0.06970294
Indirect_In,0.05043588
Indirect_Out,0.0004016
Indirect_EntropyIn,0.05637527
Indirect_EntropyOut,0.05618782
Indirect_ClusteringCoefficient,0.05404901
Indirect_PageRank,0.05043471
Indirect_Communities,0.05581067
Indirect_Motifs3,0.05682703
Indirect_Motifs4,0.05674744

==> anc/SupportingDataset_2_EmpiricalNetworks.csv <==
Type,ID,Kind,Name,Weighted,Directed,Nodes,Edges,uid,name_test,Source,Classification
Academia,3,Empirical,eies_relations,FALSE,TRUE,32,768,3_eies_relations_32_768,Academia_1,Rpackage_networkdata,Unknown
Academia,11,Empirical,insna,FALSE,TRUE,60,94,11_insna_60_94,Academia_8,Rpackage_networkdata,Unknown
Academia,3,Empirical,igraphdata_UKfaculty,FALSE,TRUE,81,817,3_igraphdata_UKfaculty_81_817,Academia_132,Rpackage_igraphdata,DM
Animals,6,Empirical,hens,FALSE,TRUE,32,496,6_hens_32_496,Animals_4,Rpackage_networkdata,Unknown
Brains,6,Empirical,igraphdata_macaque,FALSE,TRUE,45,463,6_igraphdata_macaque_45_463,Brains_134,Rpackage_igraphdata,Unknown
Business,5,Empirical,ffe_influence,FALSE,TRUE,28,192,5_ffe_influence_28_192,Business_3,Rpackage_networkdata,Unknown
Business,8,Empirical,ht_advice,FALSE,TRUE,21,190,8_ht_advice_21_190,Business_5,Rpackage_networkdata,Unknown
Business,10,Empirical,ht_reports,FALSE,TRUE,21,20,10_ht_reports_21_20,Business_7,Rpackage_networkdata,Unknown
Business,12,Empirical,law_advice,FALSE,TRUE,71,892,12_law_advice_71_892,Business_9,Rpackage_networkdata,NM
Business,13,Empirical,law_cowork,FALSE,TRUE,71,1104,13_law_cowork_71_1104,Business_10,Rpackage_networkdata,Unknown
Business,16,Empirical,tailor_work,FALSE,TRUE,39,211,16_tailor_work_39_211,Business_12,Rpackage_networkdata,Unknown
Crime,3,Empirical,covert_1_Greece-Bombing,FALSE,FALSE,18,36,3_covert_1_Greece-Bombing_18_36,Crime_135,Rpackage_networkdata,Unknown
Crime,4,Empirical,covert_2_9-11-hijacking,FALSE,FALSE,60,251,4_covert_2_9-11-hijacking_60_251,Crime_136,Rpackage_networkdata,Unknown
Crime,5,Empirical,covert_14_Cocaine-Smuggling,FALSE,FALSE,28,80,5_covert_14_Cocaine-Smuggling_28_80,Crime_137,Rpackage_networkdata,Unknown
Crime,6,Empirical,covert_29_Madoff,FALSE,FALSE,61,121,6_covert_29_Madoff_61_121,Crime_138,Rpackage_networkdata,Unknown
Food Webs,17,Empirical,igraphdata_foodwebs_Bay,FALSE,TRUE,37,178,17_igraphdata_foodwebs_Bay_37_178,Food Webs_13,Rpackage_igraphdata,Unknown
Food Webs,18,Empirical,igraphdata_foodwebs_Bay,FALSE,TRUE,37,209,18_igraphdata_foodwebs_Bay_37_209,Food Webs_14,Rpackage_igraphdata,Unknown
Food Webs,19,Empirical,igraphdata_foodwebs_Bay,FALSE,TRUE,37,215,19_igraphdata_foodwebs_Bay_37_215,Food Webs_15,Rpackage_igraphdata,Unknown
Food Webs,20,Empirical,igraphdata_foodwebs_Bay,FALSE,TRUE,39,177,20_igraphdata_foodwebs_Bay_39_177,Food Webs_16,Rpackage_igraphdata,Unknown
Food Webs,21,Empirical,igraphdata_foodwebs_Creek,FALSE,TRUE,24,125,21_igraphdata_foodwebs_Creek_24_125,Food Webs_17,Rpackage_igraphdata,Unknown
Food Webs,22,Empirical,igraphdata_foodwebs_Creek,FALSE,TRUE,24,100,22_igraphdata_foodwebs_Creek_24_100,Food Webs_18,Rpackage_igraphdata,Unknown
Food Webs,23,Empirical,igraphdata_foodwebs_Pond,FALSE,TRUE,24,82,23_igraphdata_foodwebs_Pond_24_82,Food Webs_19,Rpackage_igraphdata,Unknown
Food Webs,24,Empirical,igraphdata_foodwebs_Lake,FALSE,TRUE,39,221,24_igraphdata_foodwebs_Lake_39_221,Food Webs_20,Rpackage_igraphdata,NM
Food Webs,25,Empirical,igraphdata_foodwebs_Estuary,FALSE,TRUE,46,400,25_igraphdata_foodwebs_Estuary_46_400,Food Webs_21,Rpackage_igraphdata,Unknown
Food Webs,26,Empirical,igraphdata_foodwebs_Bay,FALSE,TRUE,35,220,26_igraphdata_foodwebs_Bay_35_220,Food Webs_22,Rpackage_igraphdata,Unknown
Food Webs,27,Empirical,igraphdata_foodwebs_Watershed,FALSE,TRUE,20,53,27_igraphdata_foodwebs_Watershed_20_53,Food Webs_23,Rpackage_igraphdata,Unknown
Food Webs,28,Empirical,igraphdata_foodwebs_River,FALSE,TRUE,54,356,28_igraphdata_foodwebs_River_54_356,Food Webs_24,Rpackage_igraphdata,Unknown
Food Webs,31,Empirical,igraphdata_foodwebs_Forest,FALSE,TRUE,71,640,31_igraphdata_foodwebs_Forest_71_640,Food Webs_25,Rpackage_igraphdata,Unknown
Food Webs,32,Empirical,igraphdata_foodwebs_Forest,FALSE,TRUE,71,631,32_igraphdata_foodwebs_Forest_71_631,Food Webs_26,Rpackage_igraphdata,Unknown
Food Webs,33,Empirical,igraphdata_foodwebs_Graminoids,FALSE,TRUE,69,915,33_igraphdata_foodwebs_Graminoids_69_915,Food Webs_27,Rpackage_igraphdata,Unknown
Food Webs,34,Empirical,igraphdata_foodwebs_Graminoids,FALSE,TRUE,69,916,34_igraphdata_foodwebs_Graminoids_69_916,Food Webs_28,Rpackage_igraphdata,Unknown
Food Webs,35,Empirical,igraphdata_foodwebs_Estuary,FALSE,TRUE,97,1491,35_igraphdata_foodwebs_Estuary_97_1491,Food Webs_29,Rpackage_igraphdata,Unknown
Food Webs,36,Empirical,igraphdata_foodwebs_Estuary,FALSE,TRUE,97,1492,36_igraphdata_foodwebs_Estuary_97_1492,Food Webs_30,Rpackage_igraphdata,Unknown
Food Webs,38,Empirical,enaR_troModels_Marine Coprophagy,FALSE,TRUE,4,4,38_enaR_troModels_Marine Coprophagy_4_4,Food Webs_31,Rpackage_enaR,Unknown
Food Webs,39,Empirical,enaR_troModels_Lake,FALSE,TRUE,4,6,39_enaR_troModels_Lake_4_6,Food Webs_32,Rpackage_enaR,Unknown
Food Webs,40,Empirical,enaR_troModels_Lake,FALSE,TRUE,5,9,40_enaR_troModels_Lake_5_9,Food Webs_33,Rpackage_enaR,Unknown
Food Webs,41,Empirical,enaR_troModels_Lake,FALSE,TRUE,5,10,41_enaR_troModels_Lake_5_10,Food Webs_34,Rpackage_enaR,ER
Food Webs,42,Empirical,enaR_troModels_Lake,FALSE,TRUE,5,9,42_enaR_troModels_Lake_5_9,Food Webs_35,Rpackage_enaR,ER
Food Webs,43,Empirical,enaR_troModels_Spring,FALSE,TRUE,5,8,43_enaR_troModels_Spring_5_8,Food Webs_36,Rpackage_enaR,Unknown
Food Webs,44,Empirical,enaR_troModels_Spring,FALSE,TRUE,5,7,44_enaR_troModels_Spring_5_7,Food Webs_37,Rpackage_enaR,Unknown
Food Webs,45,Empirical,enaR_troModels_Sea,FALSE,TRUE,6,9,45_enaR_troModels_Sea_6_9,Food Webs_38,Rpackage_enaR,ER
Food Webs,46,Empirical,enaR_troModels_Reef,FALSE,TRUE,6,12,46_enaR_troModels_Reef_6_12,Food Webs_39,Rpackage_enaR,ER
Food Webs,47,Empirical,enaR_troModels_Bay,FALSE,TRUE,9,24,47_enaR_troModels_Bay_9_24,Food Webs_40,Rpackage_enaR,Unknown
Food Webs,48,Empirical,enaR_troModels_Bay,FALSE,TRUE,12,32,48_enaR_troModels_Bay_12_32,Food Webs_41,Rpackage_enaR,Unknown
Food Webs,49,Empirical,enaR_troModels_Sea,FALSE,TRUE,12,34,49_enaR_troModels_Sea_12_34,Food Webs_42,Rpackage_enaR,ER
Food Webs,50,Empirical,enaR_troModels_Estuary,FALSE,TRUE,13,39,50_enaR_troModels_Estuary_13_39,Food Webs_43,Rpackage_enaR,Unknown
Food Webs,51,Empirical,enaR_troModels_Mangrove,FALSE,TRUE,14,43,51_enaR_troModels_Mangrove_14_43,Food Webs_44,Rpackage_enaR,Unknown
Food Webs,52,Empirical,enaR_troModels_Mangrove,FALSE,TRUE,14,43,52_enaR_troModels_Mangrove_14_43,Food Webs_45,Rpackage_enaR,Unknown
Food Webs,53,Empirical,enaR_troModels_Sea,FALSE,TRUE,15,39,53_enaR_troModels_Sea_15_39,Food Webs_46,Rpackage_enaR,Unknown
Food Webs,54,Empirical,enaR_troModels_Estuary,FALSE,TRUE,15,43,54_enaR_troModels_Estuary_15_43,Food Webs_47,Rpackage_enaR,ER
Food Webs,55,Empirical,enaR_troModels_Estuary,FALSE,TRUE,15,38,55_enaR_troModels_Estuary_15_38,Food Webs_48,Rpackage_enaR,Unknown
Food Webs,56,Empirical,enaR_troModels_Upwelling,FALSE,TRUE,16,58,56_enaR_troModels_Upwelling_16_58,Food Webs_49,Rpackage_enaR,NM
Food Webs,57,Empirical,enaR_troModels_Upwelling,FALSE,TRUE,16,57,57_enaR_troModels_Upwelling_16_57,Food Webs_50,Rpackage_enaR,Unknown
Food Webs,58,Empirical,enaR_troModels_River,FALSE,TRUE,21,82,58_enaR_troModels_River_21_82,Food Webs_51,Rpackage_enaR,NM
Food Webs,59,Empirical,enaR_troModels_River,FALSE,TRUE,21,61,59_enaR_troModels_River_21_61,Food Webs_52,Rpackage_enaR,Unknown
Food Webs,60,Empirical,enaR_troModels_Lagoon,FALSE,TRUE,21,55,60_enaR_troModels_Lagoon_21_55,Food Webs_53,Rpackage_enaR,NM
Food Webs,61,Empirical,enaR_troModels_Upwelling,FALSE,TRUE,24,120,61_enaR_troModels_Upwelling_24_120,Food Webs_54,Rpackage_enaR,Unknown
Food Webs,62,Empirical,enaR_troModels_Estuary,FALSE,TRUE,25,104,62_enaR_troModels_Estuary_25_104,Food Webs_55,Rpackage_enaR,Unknown
Food Webs,63,Empirical,enaR_troModels_Estuary,FALSE,TRUE,25,99,63_enaR_troModels_Estuary_25_99,Food Webs_56,Rpackage_enaR,Unknown
Food Webs,64,Empirical,enaR_troModels_Estuary,FALSE,TRUE,25,98,64_enaR_troModels_Estuary_25_98,Food Webs_57,Rpackage_enaR,Unknown
Food Webs,65,Empirical,enaR_troModels_Swamp,FALSE,TRUE,26,132,65_enaR_troModels_Swamp_26_132,Food Webs_58,Rpackage_enaR,Unknown
Food Webs,66,Empirical,enaR_troModels_Estuary,FALSE,TRUE,30,82,66_enaR_troModels_Estuary_30_82,Food Webs_59,Rpackage_enaR,Unknown
Food Webs,67,Empirical,enaR_troModels_Estuary,FALSE,TRUE,30,102,67_enaR_troModels_Estuary_30_102,Food Webs_60,Rpackage_enaR,Unknown
Food Webs,68,Empirical,enaR_troModels_Estuary,FALSE,TRUE,30,77,68_enaR_troModels_Estuary_30_77,Food Webs_61,Rpackage_enaR,Unknown
Food Webs,69,Empirical,enaR_troModels_Estuary,FALSE,TRUE,30,86,69_enaR_troModels_Estuary_30_86,Food Webs_62,Rpackage_enaR,Unknown
Food Webs,70,Empirical,enaR_troModels_Gulf,FALSE,TRUE,31,332,70_enaR_troModels_Gulf_31_332,Food Webs_63,Rpackage_enaR,Unknown
Food Webs,71,Empirical,enaR_troModels_Sea Floor,FALSE,TRUE,31,340,71_enaR_troModels_Sea Floor_31_340,Food Webs_64,Rpackage_enaR,Unknown
Food Webs,72,Empirical,enaR_troModels_Bight,FALSE,TRUE,32,375,72_enaR_troModels_Bight_32_375,Food Webs_65,Rpackage_enaR,Unknown
Food Webs,73,Empirical,enaR_troModels_Bay,FALSE,TRUE,32,158,73_enaR_troModels_Bay_32_158,Food Webs_66,Rpackage_enaR,NM
Food Webs,74,Empirical,enaR_troModels_Bight,FALSE,TRUE,33,378,74_enaR_troModels_Bight_33_378,Food Webs_67,Rpackage_enaR,Unknown
Food Webs,75,Empirical,enaR_troModels_Bay,FALSE,TRUE,36,122,75_enaR_troModels_Bay_36_122,Food Webs_68,Rpackage_enaR,Unknown
Food Webs,76,Empirical,enaR_troModels_Estuary,FALSE,TRUE,43,348,76_enaR_troModels_Estuary_43_348,Food Webs_69,Rpackage_enaR,NM
Food Webs,77,Empirical,enaR_troModels_Estuary,FALSE,TRUE,49,386,77_enaR_troModels_Estuary_49_386,Food Webs_70,Rpackage_enaR,Unknown
Food Webs,78,Empirical,enaR_troModels_River,FALSE,TRUE,51,197,78_enaR_troModels_River_51_197,Food Webs_71,Rpackage_enaR,DM
Food Webs,79,Empirical,enaR_troModels_River,FALSE,TRUE,51,218,79_enaR_troModels_River_51_218,Food Webs_72,Rpackage_enaR,Unknown
Food Webs,80,Empirical,enaR_troModels_River,FALSE,TRUE,51,181,80_enaR_troModels_River_51_181,Food Webs_73,Rpackage_enaR,Unknown
Food Webs,81,Empirical,enaR_troModels_River,FALSE,TRUE,51,201,81_enaR_troModels_River_51_201,Food Webs_74,Rpackage_enaR,Unknown
Food Webs,82,Empirical,enaR_troModels_River,FALSE,TRUE,51,127,82_enaR_troModels_River_51_127,Food Webs_75,Rpackage_enaR,Unknown
Food Webs,83,Empirical,enaR_troModels_River,FALSE,TRUE,51,203,83_enaR_troModels_River_51_203,Food Webs_76,Rpackage_enaR,Unknown
Food Webs,84,Empirical,enaR_troModels_Bight,FALSE,TRUE,59,276,84_enaR_troModels_Bight_59_276,Food Webs_77,Rpackage_enaR,Unknown
Food Webs,85,Empirical,enaR_troModels_Graminoids,FALSE,TRUE,66,793,85_enaR_troModels_Graminoids_66_793,Food Webs_78,Rpackage_enaR,Unknown
Food Webs,86,Empirical,enaR_troModels_Graminoids,FALSE,TRUE,66,793,86_enaR_troModels_Graminoids_66_793,Food Webs_79,Rpackage_enaR,Unknown
Food Webs,87,Empirical,enaR_troModels_Cypress,FALSE,TRUE,68,545,87_enaR_troModels_Cypress_68_545,Food Webs_80,Rpackage_enaR,DM
Food Webs,88,Empirical,enaR_troModels_Cypress,FALSE,TRUE,68,554,88_enaR_troModels_Cypress_68_554,Food Webs_81,Rpackage_enaR,Unknown
Food Webs,89,Empirical,enaR_troModels_Lake,FALSE,TRUE,74,1220,89_enaR_troModels_Lake_74_1220,Food Webs_82,Rpackage_enaR,Unknown
Food Webs,90,Empirical,enaR_troModels_Lake,FALSE,TRUE,76,1255,90_enaR_troModels_Lake_76_1255,Food Webs_83,Rpackage_enaR,Unknown
Food Webs,91,Empirical,enaR_troModels_Bay,FALSE,TRUE,74,1156,91_enaR_troModels_Bay_74_1156,Food Webs_84,Rpackage_enaR,Unknown
Food Webs,92,Empirical,enaR_troModels_Bay,FALSE,TRUE,80,1353,92_enaR_troModels_Bay_80_1353,Food Webs_85,Rpackage_enaR,Unknown
Food Webs,93,Empirical,enaR_troModels_Mangrove,FALSE,TRUE,94,1340,93_enaR_troModels_Mangrove_94_1340,Food Webs_86,Rpackage_enaR,Unknown
Food Webs,94,Empirical,enaR_troModels_Mangrove,FALSE,TRUE,94,1339,94_enaR_troModels_Mangrove_94_1339,Food Webs_87,Rpackage_enaR,DM
Friendship,4,Empirical,ffe_elite,FALSE,TRUE,28,166,4_ffe_elite_28_166,Friendship_2,Rpackage_networkdata,Unknown
Friendship,9,Empirical,ht_friends,FALSE,TRUE,21,102,9_ht_friends_21_102,Friendship_6,Rpackage_networkdata,Unknown
Friendship,14,Empirical,law_friends,FALSE,TRUE,71,575,14_law_friends_71_575,Friendship_11,Rpackage_networkdata,DM_NM
Friendship,2,Empirical,igraphdata_karate,FALSE,FALSE,34,156,2_igraphdata_karate_34_156,Friendship_131,Rpackage_igraphdata,Unknown
Politics,7,Empirical,US_Senate_JointPressReleases,FALSE,FALSE,92,954,7_US_Senate_JointPressReleases_92_954,Politics_139,github.com/briatte/parlnet,Unknown
Politics,1,Empirical,parlnet_conet_at1995,FALSE,TRUE,82,578,1_parlnet_conet_at1995_82_578,Politics_149,github.com/briatte/parlnet,DM
Politics,2,Empirical,parlnet_conet_at1999,FALSE,TRUE,82,578,2_parlnet_conet_at1999_82_578,Politics_150,github.com/briatte/parlnet,Unknown
Politics,3,Empirical,parlnet_conet_at2002,FALSE,TRUE,82,578,3_parlnet_conet_at2002_82_578,Politics_151,github.com/briatte/parlnet,Unknown
Politics,4,Empirical,parlnet_conet_at2006,FALSE,TRUE,82,578,4_parlnet_conet_at2006_82_578,Politics_152,github.com/briatte/parlnet,Unknown
Politics,5,Empirical,parlnet_conet_at2008,FALSE,TRUE,82,578,5_parlnet_conet_at2008_82_578,Politics_153,github.com/briatte/parlnet,Unknown
Politics,6,Empirical,parlnet_conet_at2013,FALSE,TRUE,82,578,6_parlnet_conet_at2013_82_578,Politics_154,github.com/briatte/parlnet,DM
Politics,7,Empirical,parlnet_conet_be_ch2014,FALSE,TRUE,82,578,7_parlnet_conet_be_ch2014_82_578,Politics_155,github.com/briatte/parlnet,DM
Politics,8,Empirical,parlnet_conet_bg2005,FALSE,TRUE,82,578,8_parlnet_conet_bg2005_82_578,Politics_156,github.com/briatte/parlnet,Unknown
Politics,9,Empirical,parlnet_conet_bg2009,FALSE,TRUE,82,578,9_parlnet_conet_bg2009_82_578,Politics_157,github.com/briatte/parlnet,Unknown
Politics,10,Empirical,parlnet_conet_bg2013,FALSE,TRUE,82,578,10_parlnet_conet_bg2013_82_578,Politics_158,github.com/briatte/parlnet,Unknown
Politics,11,Empirical,parlnet_conet_bg2014,FALSE,TRUE,82,578,11_parlnet_conet_bg2014_82_578,Politics_159,github.com/briatte/parlnet,Unknown
Politics,12,Empirical,parlnet_conet_ch_cn1995,FALSE,TRUE,82,578,12_parlnet_conet_ch_cn1995_82_578,Politics_160,github.com/briatte/parlnet,DM
Politics,13,Empirical,parlnet_conet_ch_cn1999,FALSE,TRUE,82,578,13_parlnet_conet_ch_cn1999_82_578,Politics_161,github.com/briatte/parlnet,DM
Politics,14,Empirical,parlnet_conet_ch_cn2003,FALSE,TRUE,82,578,14_parlnet_conet_ch_cn2003_82_578,Politics_162,github.com/briatte/parlnet,Unknown
Politics,15,Empirical,parlnet_conet_ch_cn2007,FALSE,TRUE,82,578,15_parlnet_conet_ch_cn2007_82_578,Politics_163,github.com/briatte/parlnet,DM
Politics,16,Empirical,parlnet_conet_ch_cn2011,FALSE,TRUE,82,578,16_parlnet_conet_ch_cn2011_82_578,Politics_164,github.com/briatte/parlnet,DM
Politics,17,Empirical,parlnet_conet_ch_cs1995,FALSE,TRUE,82,578,17_parlnet_conet_ch_cs1995_82_578,Politics_165,github.com/briatte/parlnet,Unknown
Politics,18,Empirical,parlnet_conet_ch_cs1999,FALSE,TRUE,82,578,18_parlnet_conet_ch_cs1999_82_578,Politics_166,github.com/briatte/parlnet,DM
Politics,19,Empirical,parlnet_conet_ch_cs2003,FALSE,TRUE,82,578,19_parlnet_conet_ch_cs2003_82_578,Politics_167,github.com/briatte/parlnet,DM
Politics,20,Empirical,parlnet_conet_ch_cs2007,FALSE,TRUE,82,578,20_parlnet_conet_ch_cs2007_82_578,Politics_168,github.com/briatte/parlnet,DM
Politics,21,Empirical,parlnet_conet_ch_cs2011,FALSE,TRUE,82,578,21_parlnet_conet_ch_cs2011_82_578,Politics_169,github.com/briatte/parlnet,DM
Politics,22,Empirical,parlnet_conet_cz_po1996,FALSE,TRUE,82,578,22_parlnet_conet_cz_po1996_82_578,Politics_170,github.com/briatte/parlnet,Unknown
Politics,23,Empirical,parlnet_conet_cz_po1998,FALSE,TRUE,82,578,23_parlnet_conet_cz_po1998_82_578,Politics_171,github.com/briatte/parlnet,Unknown
Politics,24,Empirical,parlnet_conet_cz_po2002,FALSE,TRUE,82,578,24_parlnet_conet_cz_po2002_82_578,Politics_172,github.com/briatte/parlnet,DM
Politics,25,Empirical,parlnet_conet_cz_po2006,FALSE,TRUE,82,578,25_parlnet_conet_cz_po2006_82_578,Politics_173,github.com/briatte/parlnet,DM
Politics,26,Empirical,parlnet_conet_cz_po2010,FALSE,TRUE,82,578,26_parlnet_conet_cz_po2010_82_578,Politics_174,github.com/briatte/parlnet,DM
Politics,27,Empirical,parlnet_conet_cz_po2013,FALSE,TRUE,82,578,27_parlnet_conet_cz_po2013_82_578,Politics_175,github.com/briatte/parlnet,DM
Politics,28,Empirical,parlnet_conet_cz_se1996,FALSE,TRUE,82,578,28_parlnet_conet_cz_se1996_82_578,Politics_176,github.com/briatte/parlnet,Unknown
Politics,29,Empirical,parlnet_conet_cz_se1998,FALSE,TRUE,82,578,29_parlnet_conet_cz_se1998_82_578,Politics_177,github.com/briatte/parlnet,Unknown
Politics,30,Empirical,parlnet_conet_cz_se2002,FALSE,TRUE,82,578,30_parlnet_conet_cz_se2002_82_578,Politics_178,github.com/briatte/parlnet,DM
Politics,31,Empirical,parlnet_conet_cz_se2006,FALSE,TRUE,82,578,31_parlnet_conet_cz_se2006_82_578,Politics_179,github.com/briatte/parlnet,Unknown
Politics,32,Empirical,parlnet_conet_cz_se2010,FALSE,TRUE,82,578,32_parlnet_conet_cz_se2010_82_578,Politics_180,github.com/briatte/parlnet,DM
Politics,33,Empirical,parlnet_conet_cz_se2013,FALSE,TRUE,82,578,33_parlnet_conet_cz_se2013_82_578,Politics_181,github.com/briatte/parlnet,Unknown
Politics,34,Empirical,parlnet_conet_dk2004,FALSE,TRUE,82,578,34_parlnet_conet_dk2004_82_578,Politics_182,github.com/briatte/parlnet,Unknown
Politics,35,Empirical,parlnet_conet_dk2005,FALSE,TRUE,82,578,35_parlnet_conet_dk2005_82_578,Politics_183,github.com/briatte/parlnet,Unknown
Politics,36,Empirical,parlnet_conet_dk2007,FALSE,TRUE,82,578,36_parlnet_conet_dk2007_82_578,Politics_184,github.com/briatte/parlnet,Unknown
Politics,37,Empirical,parlnet_conet_dk2011,FALSE,TRUE,82,578,37_parlnet_conet_dk2011_82_578,Politics_185,github.com/briatte/parlnet,Unknown
Politics,38,Empirical,parlnet_conet_dk2015,FALSE,TRUE,82,578,38_parlnet_conet_dk2015_82_578,Politics_186,github.com/briatte/parlnet,Unknown
Politics,39,Empirical,parlnet_conet_ee2007,FALSE,TRUE,82,578,39_parlnet_conet_ee2007_82_578,Politics_187,github.com/briatte/parlnet,Unknown
Politics,40,Empirical,parlnet_conet_ee2011,FALSE,TRUE,82,578,40_parlnet_conet_ee2011_82_578,Politics_188,github.com/briatte/parlnet,Unknown
Politics,41,Empirical,parlnet_conet_ee2015,FALSE,TRUE,82,578,41_parlnet_conet_ee2015_82_578,Politics_189,github.com/briatte/parlnet,DM
Politics,42,Empirical,parlnet_conet_fi1999,FALSE,TRUE,82,578,42_parlnet_conet_fi1999_82_578,Politics_190,github.com/briatte/parlnet,DM
Politics,43,Empirical,parlnet_conet_fi2003,FALSE,TRUE,82,578,43_parlnet_conet_fi2003_82_578,Politics_191,github.com/briatte/parlnet,DM
Politics,44,Empirical,parlnet_conet_fi2007,FALSE,TRUE,82,578,44_parlnet_conet_fi2007_82_578,Politics_192,github.com/briatte/parlnet,DM
Politics,45,Empirical,parlnet_conet_fi2011,FALSE,TRUE,82,578,45_parlnet_conet_fi2011_82_578,Politics_193,github.com/briatte/parlnet,Unknown
Politics,46,Empirical,parlnet_conet_fr_an1997,FALSE,TRUE,82,578,46_parlnet_conet_fr_an1997_82_578,Politics_194,github.com/briatte/parlnet,DM
Politics,47,Empirical,parlnet_conet_fr_an2002,FALSE,TRUE,82,578,47_parlnet_conet_fr_an2002_82_578,Politics_195,github.com/briatte/parlnet,Unknown
Politics,48,Empirical,parlnet_conet_fr_an2007,FALSE,TRUE,82,578,48_parlnet_conet_fr_an2007_82_578,Politics_196,github.com/briatte/parlnet,Unknown
Politics,49,Empirical,parlnet_conet_fr_an2012,FALSE,TRUE,82,578,49_parlnet_conet_fr_an2012_82_578,Politics_197,github.com/briatte/parlnet,Unknown
Politics,50,Empirical,parlnet_conet_fr_se1986,FALSE,TRUE,82,578,50_parlnet_conet_fr_se1986_82_578,Politics_198,github.com/briatte/parlnet,Unknown
Politics,51,Empirical,parlnet_conet_fr_se1988,FALSE,TRUE,82,578,51_parlnet_conet_fr_se1988_82_578,Politics_199,github.com/briatte/parlnet,Unknown
Politics,52,Empirical,parlnet_conet_fr_se1993,FALSE,TRUE,82,578,52_parlnet_conet_fr_se1993_82_578,Politics_200,github.com/briatte/parlnet,DM
Politics,53,Empirical,parlnet_conet_fr_se1997,FALSE,TRUE,82,578,53_parlnet_conet_fr_se1997_82_578,Politics_201,github.com/briatte/parlnet,Unknown
Politics,54,Empirical,parlnet_conet_fr_se2002,FALSE,TRUE,82,578,54_parlnet_conet_fr_se2002_82_578,Politics_202,github.com/briatte/parlnet,DM
Politics,55,Empirical,parlnet_conet_fr_se2007,FALSE,TRUE,82,578,55_parlnet_conet_fr_se2007_82_578,Politics_203,github.com/briatte/parlnet,Unknown
Politics,56,Empirical,parlnet_conet_fr_se2012,FALSE,TRUE,82,578,56_parlnet_conet_fr_se2012_82_578,Politics_204,github.com/briatte/parlnet,DM
Politics,57,Empirical,parlnet_conet_hu1998,FALSE,TRUE,82,578,57_parlnet_conet_hu1998_82_578,Politics_205,github.com/briatte/parlnet,Unknown
Politics,58,Empirical,parlnet_conet_hu2002,FALSE,TRUE,82,578,58_parlnet_conet_hu2002_82_578,Politics_206,github.com/briatte/parlnet,Unknown
Politics,59,Empirical,parlnet_conet_hu2006,FALSE,TRUE,82,578,59_parlnet_conet_hu2006_82_578,Politics_207,github.com/briatte/parlnet,Unknown
Politics,60,Empirical,parlnet_conet_hu2010,FALSE,TRUE,82,578,60_parlnet_conet_hu2010_82_578,Politics_208,github.com/briatte/parlnet,Unknown
Politics,61,Empirical,parlnet_conet_hu2014,FALSE,TRUE,82,578,61_parlnet_conet_hu2014_82_578,Politics_209,github.com/briatte/parlnet,Unknown
Politics,62,Empirical,parlnet_conet_il2009,FALSE,TRUE,82,578,62_parlnet_conet_il2009_82_578,Politics_210,github.com/briatte/parlnet,Unknown
Politics,63,Empirical,parlnet_conet_il2013,FALSE,TRUE,82,578,63_parlnet_conet_il2013_82_578,Politics_211,github.com/briatte/parlnet,Unknown
Politics,64,Empirical,parlnet_conet_il2015,FALSE,TRUE,82,578,64_parlnet_conet_il2015_82_578,Politics_212,github.com/briatte/parlnet,Unknown
Politics,65,Empirical,parlnet_conet_is1995,FALSE,TRUE,82,578,65_parlnet_conet_is1995_82_578,Politics_213,github.com/briatte/parlnet,Unknown
Politics,66,Empirical,parlnet_conet_is1999,FALSE,TRUE,82,578,66_parlnet_conet_is1999_82_578,Politics_214,github.com/briatte/parlnet,Unknown
Politics,67,Empirical,parlnet_conet_is2003,FALSE,TRUE,82,578,67_parlnet_conet_is2003_82_578,Politics_215,github.com/briatte/parlnet,Unknown
Politics,68,Empirical,parlnet_conet_is2007,FALSE,TRUE,82,578,68_parlnet_conet_is2007_82_578,Politics_216,github.com/briatte/parlnet,DM
Politics,69,Empirical,parlnet_conet_is2009,FALSE,TRUE,82,578,69_parlnet_conet_is2009_82_578,Politics_217,github.com/briatte/parlnet,DM
Politics,70,Empirical,parlnet_conet_is2013,FALSE,TRUE,82,578,70_parlnet_conet_is2013_82_578,Politics_218,github.com/briatte/parlnet,DM
Politics,71,Empirical,parlnet_conet_it_ca1983,FALSE,TRUE,82,578,71_parlnet_conet_it_ca1983_82_578,Politics_219,github.com/briatte/parlnet,DM
Politics,72,Empirical,parlnet_conet_it_ca1987,FALSE,TRUE,82,578,72_parlnet_conet_it_ca1987_82_578,Politics_220,github.com/briatte/parlnet,DM
Politics,73,Empirical,parlnet_conet_it_ca1992,FALSE,TRUE,82,578,73_parlnet_conet_it_ca1992_82_578,Politics_221,github.com/briatte/parlnet,Unknown
Politics,74,Empirical,parlnet_conet_it_ca1994,FALSE,TRUE,82,578,74_parlnet_conet_it_ca1994_82_578,Politics_222,github.com/briatte/parlnet,DM
Politics,75,Empirical,parlnet_conet_it_ca1996,FALSE,TRUE,82,578,75_parlnet_conet_it_ca1996_82_578,Politics_223,github.com/briatte/parlnet,DM
Politics,76,Empirical,parlnet_conet_it_ca2001,FALSE,TRUE,82,578,76_parlnet_conet_it_ca2001_82_578,Politics_224,github.com/briatte/parlnet,Unknown
Politics,77,Empirical,parlnet_conet_it_ca2006,FALSE,TRUE,82,578,77_parlnet_conet_it_ca2006_82_578,Politics_225,github.com/briatte/parlnet,Unknown
Politics,78,Empirical,parlnet_conet_it_ca2008,FALSE,TRUE,82,578,78_parlnet_conet_it_ca2008_82_578,Politics_226,github.com/briatte/parlnet,Unknown
Politics,79,Empirical,parlnet_conet_it_ca2013,FALSE,TRUE,82,578,79_parlnet_conet_it_ca2013_82_578,Politics_227,github.com/briatte/parlnet,Unknown
Politics,80,Empirical,parlnet_conet_it_se1996,FALSE,TRUE,82,578,80_parlnet_conet_it_se1996_82_578,Politics_228,github.com/briatte/parlnet,Unknown
Politics,81,Empirical,parlnet_conet_it_se2001,FALSE,TRUE,82,578,81_parlnet_conet_it_se2001_82_578,Politics_229,github.com/briatte/parlnet,Unknown
Politics,82,Empirical,parlnet_conet_it_se2006,FALSE,TRUE,82,578,82_parlnet_conet_it_se2006_82_578,Politics_230,github.com/briatte/parlnet,DM
Politics,83,Empirical,parlnet_conet_it_se2008,FALSE,TRUE,82,578,83_parlnet_conet_it_se2008_82_578,Politics_231,github.com/briatte/parlnet,Unknown
Politics,84,Empirical,parlnet_conet_it_se2013,FALSE,TRUE,82,578,84_parlnet_conet_it_se2013_82_578,Politics_232,github.com/briatte/parlnet,DM
Politics,85,Empirical,parlnet_conet_lt1996,FALSE,TRUE,82,578,85_parlnet_conet_lt1996_82_578,Politics_233,github.com/briatte/parlnet,Unknown
Politics,86,Empirical,parlnet_conet_lt2000,FALSE,TRUE,82,578,86_parlnet_conet_lt2000_82_578,Politics_234,github.com/briatte/parlnet,DM
Politics,87,Empirical,parlnet_conet_lt2004,FALSE,TRUE,82,578,87_parlnet_conet_lt2004_82_578,Politics_235,github.com/briatte/parlnet,DM
Politics,88,Empirical,parlnet_conet_lt2008,FALSE,TRUE,82,578,88_parlnet_conet_lt2008_82_578,Politics_236,github.com/briatte/parlnet,DM
Politics,89,Empirical,parlnet_conet_lt2012,FALSE,TRUE,82,578,89_parlnet_conet_lt2012_82_578,Politics_237,github.com/briatte/parlnet,DM
Politics,90,Empirical,parlnet_conet_no1985,FALSE,TRUE,82,578,90_parlnet_conet_no1985_82_578,Politics_238,github.com/briatte/parlnet,Unknown
Politics,91,Empirical,parlnet_conet_no1989,FALSE,TRUE,82,578,91_parlnet_conet_no1989_82_578,Politics_239,github.com/briatte/parlnet,Unknown
Politics,92,Empirical,parlnet_conet_no1993,FALSE,TRUE,82,578,92_parlnet_conet_no1993_82_578,Politics_240,github.com/briatte/parlnet,DM
Politics,93,Empirical,parlnet_conet_no1997,FALSE,TRUE,82,578,93_parlnet_conet_no1997_82_578,Politics_241,github.com/briatte/parlnet,DM
Politics,94,Empirical,parlnet_conet_no2001,FALSE,TRUE,82,578,94_parlnet_conet_no2001_82_578,Politics_242,github.com/briatte/parlnet,Unknown
Politics,95,Empirical,parlnet_conet_no2005,FALSE,TRUE,82,578,95_parlnet_conet_no2005_82_578,Politics_243,github.com/briatte/parlnet,DM
Politics,96,Empirical,parlnet_conet_no2009,FALSE,TRUE,82,578,96_parlnet_conet_no2009_82_578,Politics_244,github.com/briatte/parlnet,DM
Politics,97,Empirical,parlnet_conet_no2013,FALSE,TRUE,82,578,97_parlnet_conet_no2013_82_578,Politics_245,github.com/briatte/parlnet,Unknown
Politics,98,Empirical,parlnet_conet_pt2005,FALSE,TRUE,82,578,98_parlnet_conet_pt2005_82_578,Politics_246,github.com/briatte/parlnet,DM
Politics,99,Empirical,parlnet_conet_pt2009,FALSE,TRUE,82,578,99_parlnet_conet_pt2009_82_578,Politics_247,github.com/briatte/parlnet,DM
Politics,100,Empirical,parlnet_conet_pt2011,FALSE,TRUE,82,578,100_parlnet_conet_pt2011_82_578,Politics_248,github.com/briatte/parlnet,Unknown
Politics,101,Empirical,parlnet_conet_ro_ca1996,FALSE,TRUE,82,578,101_parlnet_conet_ro_ca1996_82_578,Politics_249,github.com/briatte/parlnet,Unknown
Politics,102,Empirical,parlnet_conet_ro_ca2000,FALSE,TRUE,82,578,102_parlnet_conet_ro_ca2000_82_578,Politics_250,github.com/briatte/parlnet,Unknown
Politics,103,Empirical,parlnet_conet_ro_ca2004,FALSE,TRUE,82,578,103_parlnet_conet_ro_ca2004_82_578,Politics_251,github.com/briatte/parlnet,DM
Politics,104,Empirical,parlnet_conet_ro_ca2008,FALSE,TRUE,82,578,104_parlnet_conet_ro_ca2008_82_578,Politics_252,github.com/briatte/parlnet,Unknown
Politics,105,Empirical,parlnet_conet_ro_ca2012,FALSE,TRUE,82,578,105_parlnet_conet_ro_ca2012_82_578,Politics_253,github.com/briatte/parlnet,Unknown
Politics,106,Empirical,parlnet_conet_ro_se1996,FALSE,TRUE,82,578,106_parlnet_conet_ro_se1996_82_578,Politics_254,github.com/briatte/parlnet,Unknown
Politics,107,Empirical,parlnet_conet_ro_se2000,FALSE,TRUE,82,578,107_parlnet_conet_ro_se2000_82_578,Politics_255,github.com/briatte/parlnet,DM
Politics,108,Empirical,parlnet_conet_ro_se2004,FALSE,TRUE,82,578,108_parlnet_conet_ro_se2004_82_578,Politics_256,github.com/briatte/parlnet,Unknown
Politics,109,Empirical,parlnet_conet_ro_se2008,FALSE,TRUE,82,578,109_parlnet_conet_ro_se2008_82_578,Politics_257,github.com/briatte/parlnet,DM
Politics,110,Empirical,parlnet_conet_ro_se2012,FALSE,TRUE,82,578,110_parlnet_conet_ro_se2012_82_578,Politics_258,github.com/briatte/parlnet,DM
Politics,111,Empirical,parlnet_conet_se1988,FALSE,TRUE,82,578,111_parlnet_conet_se1988_82_578,Politics_259,github.com/briatte/parlnet,DM
Politics,112,Empirical,parlnet_conet_se1991,FALSE,TRUE,82,578,112_parlnet_conet_se1991_82_578,Politics_260,github.com/briatte/parlnet,Unknown
Politics,113,Empirical,parlnet_conet_se1994,FALSE,TRUE,82,578,113_parlnet_conet_se1994_82_578,Politics_261,github.com/briatte/parlnet,Unknown
Politics,114,Empirical,parlnet_conet_se1998,FALSE,TRUE,82,578,114_parlnet_conet_se1998_82_578,Politics_262,github.com/briatte/parlnet,Unknown
Politics,115,Empirical,parlnet_conet_se2002,FALSE,TRUE,82,578,115_parlnet_conet_se2002_82_578,Politics_263,github.com/briatte/parlnet,Unknown
Politics,116,Empirical,parlnet_conet_se2006,FALSE,TRUE,82,578,116_parlnet_conet_se2006_82_578,Politics_264,github.com/briatte/parlnet,DM
Politics,117,Empirical,parlnet_conet_se2010,FALSE,TRUE,82,578,117_parlnet_conet_se2010_82_578,Politics_265,github.com/briatte/parlnet,DM
Politics,118,Empirical,parlnet_conet_se2014,FALSE,TRUE,82,578,118_parlnet_conet_se2014_82_578,Politics_266,github.com/briatte/parlnet,DM
Politics,119,Empirical,parlnet_conet_sk1998,FALSE,TRUE,82,578,119_parlnet_conet_sk1998_82_578,Politics_267,github.com/briatte/parlnet,DM
Politics,120,Empirical,parlnet_conet_sk2002,FALSE,TRUE,82,578,120_parlnet_conet_sk2002_82_578,Politics_268,github.com/briatte/parlnet,Unknown
Politics,121,Empirical,parlnet_conet_sk2006,FALSE,TRUE,82,578,121_parlnet_conet_sk2006_82_578,Politics_269,github.com/briatte/parlnet,Unknown
Politics,122,Empirical,parlnet_conet_sk2010,FALSE,TRUE,82,578,122_parlnet_conet_sk2010_82_578,Politics_270,github.com/briatte/parlnet,DM
Politics,123,Empirical,parlnet_conet_sk2012,FALSE,TRUE,82,578,123_parlnet_conet_sk2012_82_578,Politics_271,github.com/briatte/parlnet,Unknown
Politics,124,Empirical,parlnet_net_at1994,FALSE,TRUE,82,578,124_parlnet_net_at1994_82_578,Politics_272,github.com/briatte/parlnet,DM
Politics,125,Empirical,parlnet_net_at1995,FALSE,TRUE,82,578,125_parlnet_net_at1995_82_578,Politics_273,github.com/briatte/parlnet,DM
Politics,126,Empirical,parlnet_net_at1999,FALSE,TRUE,82,578,126_parlnet_net_at1999_82_578,Politics_274,github.com/briatte/parlnet,DM
Politics,127,Empirical,parlnet_net_at2002,FALSE,TRUE,82,578,127_parlnet_net_at2002_82_578,Politics_275,github.com/briatte/parlnet,Unknown
Politics,128,Empirical,parlnet_net_at2006,FALSE,TRUE,82,578,128_parlnet_net_at2006_82_578,Politics_276,github.com/briatte/parlnet,DM
Politics,129,Empirical,parlnet_net_at2008,FALSE,TRUE,82,578,129_parlnet_net_at2008_82_578,Politics_277,github.com/briatte/parlnet,Unknown
Politics,130,Empirical,parlnet_net_at2013,FALSE,TRUE,82,578,130_parlnet_net_at2013_82_578,Politics_278,github.com/briatte/parlnet,Unknown
Politics,131,Empirical,parlnet_net_be_ch1991,FALSE,TRUE,82,578,131_parlnet_net_be_ch1991_82_578,Politics_279,github.com/briatte/parlnet,DM
Politics,132,Empirical,parlnet_net_be_ch1995,FALSE,TRUE,82,578,132_parlnet_net_be_ch1995_82_578,Politics_280,github.com/briatte/parlnet,Unknown
Politics,133,Empirical,parlnet_net_be_ch1999,FALSE,TRUE,82,578,133_parlnet_net_be_ch1999_82_578,Politics_281,github.com/briatte/parlnet,DM
Politics,134,Empirical,parlnet_net_be_ch2003,FALSE,TRUE,82,578,134_parlnet_net_be_ch2003_82_578,Politics_282,github.com/briatte/parlnet,Unknown
Politics,135,Empirical,parlnet_net_be_ch2007,FALSE,TRUE,82,578,135_parlnet_net_be_ch2007_82_578,Politics_283,github.com/briatte/parlnet,DM
Politics,136,Empirical,parlnet_net_be_ch2010,FALSE,TRUE,82,578,136_parlnet_net_be_ch2010_82_578,Politics_284,github.com/briatte/parlnet,DM
Politics,137,Empirical,parlnet_net_be_ch2014,FALSE,TRUE,82,578,137_parlnet_net_be_ch2014_82_578,Politics_285,github.com/briatte/parlnet,DM
Politics,138,Empirical,parlnet_net_be_se1995,FALSE,TRUE,82,578,138_parlnet_net_be_se1995_82_578,Politics_286,github.com/briatte/parlnet,Unknown
Politics,139,Empirical,parlnet_net_be_se1999,FALSE,TRUE,82,578,139_parlnet_net_be_se1999_82_578,Politics_287,github.com/briatte/parlnet,Unknown
Politics,140,Empirical,parlnet_net_be_se2003,FALSE,TRUE,82,578,140_parlnet_net_be_se2003_82_578,Politics_288,github.com/briatte/parlnet,DM
Politics,141,Empirical,parlnet_net_be_se2007,FALSE,TRUE,82,578,141_parlnet_net_be_se2007_82_578,Politics_289,github.com/briatte/parlnet,DM
Politics,142,Empirical,parlnet_net_be_se2010,FALSE,TRUE,82,578,142_parlnet_net_be_se2010_82_578,Politics_290,github.com/briatte/parlnet,Unknown
Politics,143,Empirical,parlnet_net_bg2005,FALSE,TRUE,82,578,143_parlnet_net_bg2005_82_578,Politics_291,github.com/briatte/parlnet,Unknown
Politics,144,Empirical,parlnet_net_bg2009,FALSE,TRUE,82,578,144_parlnet_net_bg2009_82_578,Politics_292,github.com/briatte/parlnet,DM
Politics,145,Empirical,parlnet_net_bg2013,FALSE,TRUE,82,578,145_parlnet_net_bg2013_82_578,Politics_293,github.com/briatte/parlnet,DM
Politics,146,Empirical,parlnet_net_bg2014,FALSE,TRUE,82,578,146_parlnet_net_bg2014_82_578,Politics_294,github.com/briatte/parlnet,DM
Politics,147,Empirical,parlnet_net_ch_cn1995,FALSE,TRUE,82,578,147_parlnet_net_ch_cn1995_82_578,Politics_295,github.com/briatte/parlnet,DM
Politics,148,Empirical,parlnet_net_ch_cn1999,FALSE,TRUE,82,578,148_parlnet_net_ch_cn1999_82_578,Politics_296,github.com/briatte/parlnet,DM
Politics,149,Empirical,parlnet_net_ch_cn2003,FALSE,TRUE,82,578,149_parlnet_net_ch_cn2003_82_578,Politics_297,github.com/briatte/parlnet,DM
Politics,150,Empirical,parlnet_net_ch_cn2007,FALSE,TRUE,82,578,150_parlnet_net_ch_cn2007_82_578,Politics_298,github.com/briatte/parlnet,Unknown
Politics,151,Empirical,parlnet_net_ch_cn2011,FALSE,TRUE,82,578,151_parlnet_net_ch_cn2011_82_578,Politics_299,github.com/briatte/parlnet,Unknown
Politics,152,Empirical,parlnet_net_ch_cs1995,FALSE,TRUE,82,578,152_parlnet_net_ch_cs1995_82_578,Politics_300,github.com/briatte/parlnet,Unknown
Politics,153,Empirical,parlnet_net_ch_cs1999,FALSE,TRUE,82,578,153_parlnet_net_ch_cs1999_82_578,Politics_301,github.com/briatte/parlnet,Unknown
Politics,154,Empirical,parlnet_net_ch_cs2003,FALSE,TRUE,82,578,154_parlnet_net_ch_cs2003_82_578,Politics_302,github.com/briatte/parlnet,Unknown
Politics,155,Empirical,parlnet_net_ch_cs2007,FALSE,TRUE,82,578,155_parlnet_net_ch_cs2007_82_578,Politics_303,github.com/briatte/parlnet,DM
Politics,156,Empirical,parlnet_net_ch_cs2011,FALSE,TRUE,82,578,156_parlnet_net_ch_cs2011_82_578,Politics_304,github.com/briatte/parlnet,Unknown
Politics,157,Empirical,parlnet_net_cz_po1996,FALSE,TRUE,82,578,157_parlnet_net_cz_po1996_82_578,Politics_305,github.com/briatte/parlnet,Unknown
Politics,158,Empirical,parlnet_net_cz_po1998,FALSE,TRUE,82,578,158_parlnet_net_cz_po1998_82_578,Politics_306,github.com/briatte/parlnet,Unknown
Politics,159,Empirical,parlnet_net_cz_po2002,FALSE,TRUE,82,578,159_parlnet_net_cz_po2002_82_578,Politics_307,github.com/briatte/parlnet,Unknown
Politics,160,Empirical,parlnet_net_cz_po2006,FALSE,TRUE,82,578,160_parlnet_net_cz_po2006_82_578,Politics_308,github.com/briatte/parlnet,DM
Politics,161,Empirical,parlnet_net_cz_po2010,FALSE,TRUE,82,578,161_parlnet_net_cz_po2010_82_578,Politics_309,github.com/briatte/parlnet,Unknown
Politics,162,Empirical,parlnet_net_cz_po2013,FALSE,TRUE,82,578,162_parlnet_net_cz_po2013_82_578,Politics_310,github.com/briatte/parlnet,Unknown
Politics,163,Empirical,parlnet_net_cz_se1996,FALSE,TRUE,82,578,163_parlnet_net_cz_se1996_82_578,Politics_311,github.com/briatte/parlnet,Unknown
Politics,164,Empirical,parlnet_net_cz_se1998,FALSE,TRUE,82,578,164_parlnet_net_cz_se1998_82_578,Politics_312,github.com/briatte/parlnet,Unknown
Politics,165,Empirical,parlnet_net_cz_se2002,FALSE,TRUE,82,578,165_parlnet_net_cz_se2002_82_578,Politics_313,github.com/briatte/parlnet,DM
Politics,166,Empirical,parlnet_net_cz_se2006,FALSE,TRUE,82,578,166_parlnet_net_cz_se2006_82_578,Politics_314,github.com/briatte/parlnet,Unknown
Politics,167,Empirical,parlnet_net_cz_se2010,FALSE,TRUE,82,578,167_parlnet_net_cz_se2010_82_578,Politics_315,github.com/briatte/parlnet,Unknown
Politics,168,Empirical,parlnet_net_cz_se2013,FALSE,TRUE,82,578,168_parlnet_net_cz_se2013_82_578,Politics_316,github.com/briatte/parlnet,DM
Politics,169,Empirical,parlnet_net_dk2004,FALSE,TRUE,82,578,169_parlnet_net_dk2004_82_578,Politics_317,github.com/briatte/parlnet,Unknown
Politics,170,Empirical,parlnet_net_dk2005,FALSE,TRUE,82,578,170_parlnet_net_dk2005_82_578,Politics_318,github.com/briatte/parlnet,DM
Politics,171,Empirical,parlnet_net_dk2007,FALSE,TRUE,82,578,171_parlnet_net_dk2007_82_578,Politics_319,github.com/briatte/parlnet,Unknown
Politics,172,Empirical,parlnet_net_dk2011,FALSE,TRUE,82,578,172_parlnet_net_dk2011_82_578,Politics_320,github.com/briatte/parlnet,Unknown
Politics,173,Empirical,parlnet_net_dk2015,FALSE,TRUE,82,578,173_parlnet_net_dk2015_82_578,Politics_321,github.com/briatte/parlnet,DM
Politics,174,Empirical,parlnet_net_ee2007,FALSE,TRUE,82,578,174_parlnet_net_ee2007_82_578,Politics_322,github.com/briatte/parlnet,DM
Politics,175,Empirical,parlnet_net_ee2011,FALSE,TRUE,82,578,175_parlnet_net_ee2011_82_578,Politics_323,github.com/briatte/parlnet,Unknown
Politics,176,Empirical,parlnet_net_ee2015,FALSE,TRUE,82,578,176_parlnet_net_ee2015_82_578,Politics_324,github.com/briatte/parlnet,DM
Politics,177,Empirical,parlnet_net_fi1999,FALSE,TRUE,82,578,177_parlnet_net_fi1999_82_578,Politics_325,github.com/briatte/parlnet,Unknown
Politics,178,Empirical,parlnet_net_fi2003,FALSE,TRUE,82,578,178_parlnet_net_fi2003_82_578,Politics_326,github.com/briatte/parlnet,DM
Politics,179,Empirical,parlnet_net_fi2007,FALSE,TRUE,82,578,179_parlnet_net_fi2007_82_578,Politics_327,github.com/briatte/parlnet,DM
Politics,180,Empirical,parlnet_net_fi2011,FALSE,TRUE,82,578,180_parlnet_net_fi2011_82_578,Politics_328,github.com/briatte/parlnet,Unknown
Politics,181,Empirical,parlnet_net_fr_an1986,FALSE,TRUE,82,578,181_parlnet_net_fr_an1986_82_578,Politics_329,github.com/briatte/parlnet,DM
Politics,182,Empirical,parlnet_net_fr_an1988,FALSE,TRUE,82,578,182_parlnet_net_fr_an1988_82_578,Politics_330,github.com/briatte/parlnet,Unknown
Politics,183,Empirical,parlnet_net_fr_an1997,FALSE,TRUE,82,578,183_parlnet_net_fr_an1997_82_578,Politics_331,github.com/briatte/parlnet,DM
Politics,184,Empirical,parlnet_net_fr_an2002,FALSE,TRUE,82,578,184_parlnet_net_fr_an2002_82_578,Politics_332,github.com/briatte/parlnet,Unknown
Politics,185,Empirical,parlnet_net_fr_an2007,FALSE,TRUE,82,578,185_parlnet_net_fr_an2007_82_578,Politics_333,github.com/briatte/parlnet,DM
Politics,186,Empirical,parlnet_net_fr_an2012,FALSE,TRUE,82,578,186_parlnet_net_fr_an2012_82_578,Politics_334,github.com/briatte/parlnet,Unknown
Politics,187,Empirical,parlnet_net_fr_se1986,FALSE,TRUE,82,578,187_parlnet_net_fr_se1986_82_578,Politics_335,github.com/briatte/parlnet,Unknown
Politics,188,Empirical,parlnet_net_fr_se1988,FALSE,TRUE,82,578,188_parlnet_net_fr_se1988_82_578,Politics_336,github.com/briatte/parlnet,Unknown
Politics,189,Empirical,parlnet_net_fr_se1993,FALSE,TRUE,82,578,189_parlnet_net_fr_se1993_82_578,Politics_337,github.com/briatte/parlnet,Unknown
Politics,190,Empirical,parlnet_net_fr_se1997,FALSE,TRUE,82,578,190_parlnet_net_fr_se1997_82_578,Politics_338,github.com/briatte/parlnet,DM
Politics,191,Empirical,parlnet_net_fr_se2002,FALSE,TRUE,82,578,191_parlnet_net_fr_se2002_82_578,Politics_339,github.com/briatte/parlnet,Unknown
Politics,192,Empirical,parlnet_net_fr_se2007,FALSE,TRUE,82,578,192_parlnet_net_fr_se2007_82_578,Politics_340,github.com/briatte/parlnet,Unknown
Politics,193,Empirical,parlnet_net_fr_se2012,FALSE,TRUE,82,578,193_parlnet_net_fr_se2012_82_578,Politics_341,github.com/briatte/parlnet,DM
Politics,194,Empirical,parlnet_net_hu1998,FALSE,TRUE,82,578,194_parlnet_net_hu1998_82_578,Politics_342,github.com/briatte/parlnet,DM
Politics,195,Empirical,parlnet_net_hu2002,FALSE,TRUE,82,578,195_parlnet_net_hu2002_82_578,Politics_343,github.com/briatte/parlnet,Unknown
Politics,196,Empirical,parlnet_net_hu2006,FALSE,TRUE,82,578,196_parlnet_net_hu2006_82_578,Politics_344,github.com/briatte/parlnet,Unknown
Politics,197,Empirical,parlnet_net_hu2010,FALSE,TRUE,82,578,197_parlnet_net_hu2010_82_578,Politics_345,github.com/briatte/parlnet,Unknown
Politics,198,Empirical,parlnet_net_hu2014,FALSE,TRUE,82,578,198_parlnet_net_hu2014_82_578,Politics_346,github.com/briatte/parlnet,DM
Politics,199,Empirical,parlnet_net_ie_da1997,FALSE,TRUE,82,578,199_parlnet_net_ie_da1997_82_578,Politics_347,github.com/briatte/parlnet,DM
Politics,200,Empirical,parlnet_net_ie_da2002,FALSE,TRUE,82,578,200_parlnet_net_ie_da2002_82_578,Politics_348,github.com/briatte/parlnet,DM
Politics,201,Empirical,parlnet_net_ie_da2007,FALSE,TRUE,82,578,201_parlnet_net_ie_da2007_82_578,Politics_349,github.com/briatte/parlnet,DM
Politics,202,Empirical,parlnet_net_ie_da2011,FALSE,TRUE,82,578,202_parlnet_net_ie_da2011_82_578,Politics_350,github.com/briatte/parlnet,Unknown
Politics,203,Empirical,parlnet_net_ie_se1997,FALSE,TRUE,82,578,203_parlnet_net_ie_se1997_82_578,Politics_351,github.com/briatte/parlnet,Unknown
Politics,204,Empirical,parlnet_net_ie_se2002,FALSE,TRUE,82,578,204_parlnet_net_ie_se2002_82_578,Politics_352,github.com/briatte/parlnet,Unknown
Politics,205,Empirical,parlnet_net_ie_se2007,FALSE,TRUE,82,578,205_parlnet_net_ie_se2007_82_578,Politics_353,github.com/briatte/parlnet,DM
Politics,206,Empirical,parlnet_net_ie_se2011,FALSE,TRUE,82,578,206_parlnet_net_ie_se2011_82_578,Politics_354,github.com/briatte/parlnet,Unknown
Politics,207,Empirical,parlnet_net_il2009,FALSE,TRUE,82,578,207_parlnet_net_il2009_82_578,Politics_355,github.com/briatte/parlnet,Unknown
Politics,208,Empirical,parlnet_net_il2013,FALSE,TRUE,82,578,208_parlnet_net_il2013_82_578,Politics_356,github.com/briatte/parlnet,DM
Politics,209,Empirical,parlnet_net_il2015,FALSE,TRUE,82,578,209_parlnet_net_il2015_82_578,Politics_357,github.com/briatte/parlnet,DM
Politics,210,Empirical,parlnet_net_is1995,FALSE,TRUE,82,578,210_parlnet_net_is1995_82_578,Politics_358,github.com/briatte/parlnet,DM
Politics,211,Empirical,parlnet_net_is1999,FALSE,TRUE,82,578,211_parlnet_net_is1999_82_578,Politics_359,github.com/briatte/parlnet,DM
Politics,212,Empirical,parlnet_net_is2003,FALSE,TRUE,82,578,212_parlnet_net_is2003_82_578,Politics_360,github.com/briatte/parlnet,DM
Politics,213,Empirical,parlnet_net_is2007,FALSE,TRUE,82,578,213_parlnet_net_is2007_82_578,Politics_361,github.com/briatte/parlnet,Unknown
Politics,214,Empirical,parlnet_net_is2009,FALSE,TRUE,82,578,214_parlnet_net_is2009_82_578,Politics_362,github.com/briatte/parlnet,DM
Politics,215,Empirical,parlnet_net_is2013,FALSE,TRUE,82,578,215_parlnet_net_is2013_82_578,Politics_363,github.com/briatte/parlnet,Unknown
Politics,216,Empirical,parlnet_net_it_ca1983,FALSE,TRUE,82,578,216_parlnet_net_it_ca1983_82_578,Politics_364,github.com/briatte/parlnet,DM
Politics,217,Empirical,parlnet_net_it_ca1987,FALSE,TRUE,82,578,217_parlnet_net_it_ca1987_82_578,Politics_365,github.com/briatte/parlnet,Unknown
Politics,218,Empirical,parlnet_net_it_ca1992,FALSE,TRUE,82,578,218_parlnet_net_it_ca1992_82_578,Politics_366,github.com/briatte/parlnet,DM
Politics,219,Empirical,parlnet_net_it_ca1994,FALSE,TRUE,82,578,219_parlnet_net_it_ca1994_82_578,Politics_367,github.com/briatte/parlnet,Unknown
Politics,220,Empirical,parlnet_net_it_ca1996,FALSE,TRUE,82,578,220_parlnet_net_it_ca1996_82_578,Politics_368,github.com/briatte/parlnet,DM
Politics,221,Empirical,parlnet_net_it_ca2001,FALSE,TRUE,82,578,221_parlnet_net_it_ca2001_82_578,Politics_369,github.com/briatte/parlnet,Unknown
Politics,222,Empirical,parlnet_net_it_ca2006,FALSE,TRUE,82,578,222_parlnet_net_it_ca2006_82_578,Politics_370,github.com/briatte/parlnet,DM
Politics,223,Empirical,parlnet_net_it_ca2008,FALSE,TRUE,82,578,223_parlnet_net_it_ca2008_82_578,Politics_371,github.com/briatte/parlnet,Unknown
Politics,224,Empirical,parlnet_net_it_ca2013,FALSE,TRUE,82,578,224_parlnet_net_it_ca2013_82_578,Politics_372,github.com/briatte/parlnet,Unknown
Politics,225,Empirical,parlnet_net_it_se1996,FALSE,TRUE,82,578,225_parlnet_net_it_se1996_82_578,Politics_373,github.com/briatte/parlnet,DM
Politics,226,Empirical,parlnet_net_it_se2001,FALSE,TRUE,82,578,226_parlnet_net_it_se2001_82_578,Politics_374,github.com/briatte/parlnet,Unknown
Politics,227,Empirical,parlnet_net_it_se2006,FALSE,TRUE,82,578,227_parlnet_net_it_se2006_82_578,Politics_375,github.com/briatte/parlnet,Unknown
Politics,228,Empirical,parlnet_net_it_se2008,FALSE,TRUE,82,578,228_parlnet_net_it_se2008_82_578,Politics_376,github.com/briatte/parlnet,Unknown
Politics,229,Empirical,parlnet_net_it_se2013,FALSE,TRUE,82,578,229_parlnet_net_it_se2013_82_578,Politics_377,github.com/briatte/parlnet,DM
Politics,230,Empirical,parlnet_net_lt1992,FALSE,TRUE,82,578,230_parlnet_net_lt1992_82_578,Politics_378,github.com/briatte/parlnet,DM
Politics,231,Empirical,parlnet_net_lt1996,FALSE,TRUE,82,578,231_parlnet_net_lt1996_82_578,Politics_379,github.com/briatte/parlnet,Unknown
Politics,232,Empirical,parlnet_net_lt2000,FALSE,TRUE,82,578,232_parlnet_net_lt2000_82_578,Politics_380,github.com/briatte/parlnet,Unknown
Politics,233,Empirical,parlnet_net_lt2004,FALSE,TRUE,82,578,233_parlnet_net_lt2004_82_578,Politics_381,github.com/briatte/parlnet,DM
Politics,234,Empirical,parlnet_net_lt2008,FALSE,TRUE,82,578,234_parlnet_net_lt2008_82_578,Politics_382,github.com/briatte/parlnet,Unknown
Politics,235,Empirical,parlnet_net_lt2012,FALSE,TRUE,82,578,235_parlnet_net_lt2012_82_578,Politics_383,github.com/briatte/parlnet,DM
Politics,236,Empirical,parlnet_net_no1985,FALSE,TRUE,82,578,236_parlnet_net_no1985_82_578,Politics_384,github.com/briatte/parlnet,DM
Politics,237,Empirical,parlnet_net_no1989,FALSE,TRUE,82,578,237_parlnet_net_no1989_82_578,Politics_385,github.com/briatte/parlnet,DM
Politics,238,Empirical,parlnet_net_no1993,FALSE,TRUE,82,578,238_parlnet_net_no1993_82_578,Politics_386,github.com/briatte/parlnet,Unknown
Politics,239,Empirical,parlnet_net_no1997,FALSE,TRUE,82,578,239_parlnet_net_no1997_82_578,Politics_387,github.com/briatte/parlnet,DM
Politics,240,Empirical,parlnet_net_no2001,FALSE,TRUE,82,578,240_parlnet_net_no2001_82_578,Politics_388,github.com/briatte/parlnet,DM
Politics,241,Empirical,parlnet_net_no2005,FALSE,TRUE,82,578,241_parlnet_net_no2005_82_578,Politics_389,github.com/briatte/parlnet,DM
Politics,242,Empirical,parlnet_net_no2009,FALSE,TRUE,82,578,242_parlnet_net_no2009_82_578,Politics_390,github.com/briatte/parlnet,Unknown
Politics,243,Empirical,parlnet_net_no2013,FALSE,TRUE,82,578,243_parlnet_net_no2013_82_578,Politics_391,github.com/briatte/parlnet,Unknown
Politics,244,Empirical,parlnet_net_pt1991,FALSE,TRUE,82,578,244_parlnet_net_pt1991_82_578,Politics_392,github.com/briatte/parlnet,Unknown
Politics,245,Empirical,parlnet_net_pt1995,FALSE,TRUE,82,578,245_parlnet_net_pt1995_82_578,Politics_393,github.com/briatte/parlnet,DM
Politics,246,Empirical,parlnet_net_pt1999,FALSE,TRUE,82,578,246_parlnet_net_pt1999_82_578,Politics_394,github.com/briatte/parlnet,Unknown
Politics,247,Empirical,parlnet_net_pt2002,FALSE,TRUE,82,578,247_parlnet_net_pt2002_82_578,Politics_395,github.com/briatte/parlnet,Unknown
Politics,248,Empirical,parlnet_net_pt2005,FALSE,TRUE,82,578,248_parlnet_net_pt2005_82_578,Politics_396,github.com/briatte/parlnet,DM
Politics,249,Empirical,parlnet_net_pt2009,FALSE,TRUE,82,578,249_parlnet_net_pt2009_82_578,Politics_397,github.com/briatte/parlnet,Unknown
Politics,250,Empirical,parlnet_net_pt2011,FALSE,TRUE,82,578,250_parlnet_net_pt2011_82_578,Politics_398,github.com/briatte/parlnet,Unknown
Politics,251,Empirical,parlnet_net_ro_ca1996,FALSE,TRUE,82,578,251_parlnet_net_ro_ca1996_82_578,Politics_399,github.com/briatte/parlnet,Unknown
Politics,252,Empirical,parlnet_net_ro_ca2000,FALSE,TRUE,82,578,252_parlnet_net_ro_ca2000_82_578,Politics_400,github.com/briatte/parlnet,DM
Politics,253,Empirical,parlnet_net_ro_ca2004,FALSE,TRUE,82,578,253_parlnet_net_ro_ca2004_82_578,Politics_401,github.com/briatte/parlnet,Unknown
Politics,254,Empirical,parlnet_net_ro_ca2008,FALSE,TRUE,82,578,254_parlnet_net_ro_ca2008_82_578,Politics_402,github.com/briatte/parlnet,DM
Politics,255,Empirical,parlnet_net_ro_ca2012,FALSE,TRUE,82,578,255_parlnet_net_ro_ca2012_82_578,Politics_403,github.com/briatte/parlnet,Unknown
Politics,256,Empirical,parlnet_net_ro_se1996,FALSE,TRUE,82,578,256_parlnet_net_ro_se1996_82_578,Politics_404,github.com/briatte/parlnet,Unknown
Politics,257,Empirical,parlnet_net_ro_se2000,FALSE,TRUE,82,578,257_parlnet_net_ro_se2000_82_578,Politics_405,github.com/briatte/parlnet,DM
Politics,258,Empirical,parlnet_net_ro_se2004,FALSE,TRUE,82,578,258_parlnet_net_ro_se2004_82_578,Politics_406,github.com/briatte/parlnet,DM
Politics,259,Empirical,parlnet_net_ro_se2008,FALSE,TRUE,82,578,259_parlnet_net_ro_se2008_82_578,Politics_407,github.com/briatte/parlnet,DM
Politics,260,Empirical,parlnet_net_ro_se2012,FALSE,TRUE,82,578,260_parlnet_net_ro_se2012_82_578,Politics_408,github.com/briatte/parlnet,DM
Politics,261,Empirical,parlnet_net_se1988,FALSE,TRUE,82,578,261_parlnet_net_se1988_82_578,Politics_409,github.com/briatte/parlnet,DM
Politics,262,Empirical,parlnet_net_se1991,FALSE,TRUE,82,578,262_parlnet_net_se1991_82_578,Politics_410,github.com/briatte/parlnet,DM
Politics,263,Empirical,parlnet_net_se1994,FALSE,TRUE,82,578,263_parlnet_net_se1994_82_578,Politics_411,github.com/briatte/parlnet,Unknown
Politics,264,Empirical,parlnet_net_se1998,FALSE,TRUE,82,578,264_parlnet_net_se1998_82_578,Politics_412,github.com/briatte/parlnet,Unknown
Politics,265,Empirical,parlnet_net_se2002,FALSE,TRUE,82,578,265_parlnet_net_se2002_82_578,Politics_413,github.com/briatte/parlnet,Unknown
Politics,266,Empirical,parlnet_net_se2006,FALSE,TRUE,82,578,266_parlnet_net_se2006_82_578,Politics_414,github.com/briatte/parlnet,Unknown
Politics,267,Empirical,parlnet_net_se2010,FALSE,TRUE,82,578,267_parlnet_net_se2010_82_578,Politics_415,github.com/briatte/parlnet,DM
Politics,268,Empirical,parlnet_net_se2014,FALSE,TRUE,82,578,268_parlnet_net_se2014_82_578,Politics_416,github.com/briatte/parlnet,DM
Politics,269,Empirical,parlnet_net_sk1998,FALSE,TRUE,82,578,269_parlnet_net_sk1998_82_578,Politics_417,github.com/briatte/parlnet,Unknown
Politics,270,Empirical,parlnet_net_sk2002,FALSE,TRUE,82,578,270_parlnet_net_sk2002_82_578,Politics_418,github.com/briatte/parlnet,DM
Politics,271,Empirical,parlnet_net_sk2006,FALSE,TRUE,82,578,271_parlnet_net_sk2006_82_578,Politics_419,github.com/briatte/parlnet,DM
Politics,272,Empirical,parlnet_net_sk2010,FALSE,TRUE,82,578,272_parlnet_net_sk2010_82_578,Politics_420,github.com/briatte/parlnet,DM
Politics,273,Empirical,parlnet_net_sk2012,FALSE,TRUE,82,578,273_parlnet_net_sk2012_82_578,Politics_421,github.com/briatte/parlnet,Unknown
Books,12,Empirical,Shakespeare_JuliusCeasar,FALSE,FALSE,50,580,12_Shakespeare_JuliusCeasar_50_580,Books_144,Rpackage_networkdata,Unknown
Books,13,Empirical,Shakespeare_KingLear,FALSE,FALSE,26,322,13_Shakespeare_KingLear_26_322,Books_145,Rpackage_networkdata,Unknown
Books,14,Empirical,Shakespeare_Macbeth,FALSE,FALSE,41,376,14_Shakespeare_Macbeth_41_376,Books_146,Rpackage_networkdata,Unknown
Books,15,Empirical,Shakespeare_Othello,FALSE,FALSE,27,344,15_Shakespeare_Othello_27_344,Books_147,Rpackage_networkdata,Unknown
Books,16,Empirical,Shakespeare_Hamlet,FALSE,FALSE,34,414,16_Shakespeare_Hamlet_34_414,Books_148,Rpackage_networkdata,Unknown
